Magnetorotational Instability in a Swirling Partially Ionized Gas

The magnetorotational instability (MRI) has been proposed as the method of angular momentum transport that enables accretion in astrophysical discs. However, for weakly-ionized discs, such as protoplanetary discs, it remains unclear whether the combined non-ideal magnetohydrodynamic (MHD) effects of Ohmic resistivity, ambipolar diffusion, and the Hall effect make these discs MRI-stable. While much effort has been made to simulate non-ideal MHD MRI, these simulations make simplifying assumptions and are not always in agreement with each other. Furthermore, it is difficult to directly observe the MRI astrophysically because it occurs on small scales. Here, we propose the concept of a swirling gas experiment of weakly-ionized argon gas between two concentric cylinders threaded with an axial magnetic field that can be used to study non-ideal MHD MRI. For our proposed experiment, we derive the hydrodynamic equilibrium flow and a dispersion relation for MRI that includes the three non-ideal effects. We solve this dispersion relation numerically for the parameters of our proposed experiment. We find it should be possible to produce non-ideal MRI in such an experiment because of the Hall effect, which increases the MRI growth rate when the vertical magnetic field is anti-aligned with the rotation axis. As a proof of concept, we also present experimental results for a hydrodynamic flow in an unmagnetized prototype. We find that our prototype has a small, but non-negligible, $\alpha$-parameter that could serve as a baseline for comparison to our proposed magnetized experiment, which could be subject to additional turbulence from the MRI.

==> newexplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5993a95f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from scipy.optimize import curve_fit\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a50ded07",
   "metadata": {},
   "outputs": [],
   "source": [
    "data=pd.read_csv('mediansexfig.csv',header=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3a3f4f2e",
   "metadata": {},
   "outputs": [],
   "source": [
    "err=pd.read_csv('sdexfig.csv',header=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "796a132e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.149624</td>\n",
       "      <td>6.586756</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.159584</td>\n",
       "      <td>6.176428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.169726</td>\n",
       "      <td>5.590645</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.179670</td>\n",
       "      <td>5.285582</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.189905</td>\n",
       "      <td>5.103298</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.199817</td>\n",
       "      <td>5.002916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.209805</td>\n",
       "      <td>4.411300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.219876</td>\n",
       "      <td>4.287511</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.229945</td>\n",
       "      <td>4.175419</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.239857</td>\n",
       "      <td>4.080885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.249774</td>\n",
       "      <td>3.945416</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           0         1\n",
       "0   0.149624  6.586756\n",
       "1   0.159584  6.176428\n",
       "2   0.169726  5.590645\n",
       "3   0.179670  5.285582\n",
       "4   0.189905  5.103298\n",
       "5   0.199817  5.002916\n",
       "6   0.209805  4.411300\n",
       "7   0.219876  4.287511\n",
       "8   0.229945  4.175419\n",
       "9   0.239857  4.080885\n",
       "10  0.249774  3.945416"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2bb6f204",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = data[0]\n",
    "y = data[1]\n",
    "sig=err[1]-data[1]\n",
    "params1 = np.array([1])\n",
    "params2 = np.array([1,1])\n",
    "\n",
    "\n",
    "def func1(x, a):\n",
    "    return a/x\n",
    "\n",
    "def func2(x, a, b):\n",
    "    return b*x/2 + a/x\n",
    "\n",
    "pop1,pcov1 = curve_fit(func1, x, y, params1,sig)\n",
    "pop2,pcov2 = curve_fit(func2, x, y, params2,sig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "471a0a9e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([0.89821304]), array([0.81705687, 3.45968669]))"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pop1,pop2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "8e6e451d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([0.00734278]), array([0.01864138, 0.77314905]))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sqrt(np.diag(pcov1)),np.sqrt(np.diag(pcov2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0b6a5059",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,5))\n",
    "plt.errorbar(x,y,sig,fmt='.',ms=10,capsize=5,label='Data')\n",
    "plt.plot(x,func1(x,pop1),label='J/r')\n",
    "plt.plot(x,func2(x,pop2[0],pop2[1]),label='J/r+$\\Gamma$r/2')\n",
    "\n",
    "\n",
    "\n",
    "plt.xlabel('r [m]',fontsize=18)\n",
    "plt.ylabel(r'u$_{\\rm \\theta}$ [m s$^{-1}$]',fontsize=18)\n",
    "plt.gca().tick_params(labelsize=14)\n",
    "plt.legend(fontsize=16)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('exp_vtheta1.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "d6ee7dd8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3631092411689534"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(abs(y-func1(x,pop1))**2/sig**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "61b3e191",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.42268663600288375"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(abs(y-func2(x,pop2[0],pop2[1]))**2/sig**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "60b85c9c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([0.89821304]), array([0.81705687, 3.45968669]))"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pop1,pop2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "7f67f860",
   "metadata": {},
   "outputs": [],
   "source": [
    "cs=346/np.sqrt(7/5)\n",
    "r1=0.07\n",
    "r2=0.3\n",
    "j=pop2[0]/(cs*r1)\n",
    "bigr=x/r1\n",
    "g=pop2[1]*r1/cs\n",
    "d=0.1087\n",
    "H=0.6\n",
    "x1=(d/(2*np.pi*r1*H*cs))**2\n",
    "b=x1-np.log(x1)+j**2-(g/2)**2\n",
    "\n",
    "r16=(-(j/bigr)**2+2*(j*g+1)*np.log(bigr)+(g*bigr/2)**2)+b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "a7385c5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(r,x):\n",
    "    return ((2/r)*((j/r + g*r/2)**2+1)/(1-1/x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "b5e9e430",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rk4(x, h, y, f):\n",
    "    k1 = f(x, y)\n",
    "    k2 = f(x + 0.5*h, y + 0.5*h*k1)\n",
    "    k3 = f(x + 0.5*h, y + 0.5*h*k2)\n",
    "    k4 = f(x + h, y + h*k3)\n",
    "    return y + h*(k1 + 2*(k2 + k3) + k4)/6.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "274d6f2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "N=100\n",
    "xh=x1\n",
    "rmin=1\n",
    "rmax=r2/r1\n",
    "dr=(rmax-rmin)/N\n",
    "vr=np.zeros(N)\n",
    "rh=np.zeros(N)\n",
    "\n",
    "for i in range(N):\n",
    "    r=rmin+i*dr\n",
    "    xh=rk4(r,dr,xh,f)\n",
    "    #print(np.sqrt(xh))\n",
    "    rh[i]=(r*r1)\n",
    "    vr[i]=cs*xh**0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "5df7eb57",
   "metadata": {},
   "outputs": [],
   "source": [
    "sigl=np.array([np.sqrt(np.sqrt(np.diag(pcov2))[0]**2+np.sqrt(np.diag(pcov2))[1]**2)]*len(rh))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "1c0bb20f",
   "metadata": {},
   "outputs": [],
   "source": [
    "lam1,lamcov1 = curve_fit(func1, rh, -vr, params1,sigl)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "c800e58a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,5))\n",
    "plt.plot(rh,-vr,linewidth=6)\n",
    "plt.plot(rh,lam1[0]/rh,linestyle='dashed',linewidth=4,label='Incompressible Fit')\n",
    "\n",
    "plt.xlabel('r [m]',fontsize=18)\n",
    "plt.ylabel(r'u$_{\\rm r}$ [m s$^{-1}$]',fontsize=18)\n",
    "plt.gca().tick_params(labelsize=14)\n",
    "plt.legend(fontsize=16)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('exp_vr1.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "b196f1d1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([-0.0282409]), array([0.00734278]))"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam1,np.sqrt(np.diag(pcov1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "9c05e809",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0003216170651144234"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(abs(-vr-func1(rh,lam1))**2/sigl**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "3efcca72",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375,\n",
       "       0.77337375, 0.77337375, 0.77337375, 0.77337375, 0.77337375])"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sigl"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a6d71fb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

